Collision-induced three-body polarizability of helium

We present first-principles theoretical determination of the three-body polarizability and the third dielectric virial coefficient of helium. Coupled-cluster theory and the full configuration interaction procedure were used to perform required electronic structure calculations. The mean absolute relative uncertainty of the trace of the three-body polarizability tensor, resulting from the incompleteness of orbital basis set, was determined using extrapolation techniques. Additional uncertainty due to approximate treatment of triple and the neglect of higher excitations was estimated using full configuration interaction calculations. An analytic function was developed to describe the behavior of the polarizability and its asymptotic decay to three-atomic and atom-diatom fragmentation channels. We also developed an analytic function describing the local behavior of the total uncertainty of our calculations. Using both fits we calculated the third dielectric virial coefficient and its uncertainty using the classical and semiclassical Feynman-Hibbs approaches. The results of our calculations were compared with available experimental data and with recent Path-Integral Monte Carlo (PIMC) calculations employing the so-called superposition approximation of the three-body polarizability. For temperatures above 200 K we observed significant discrepancy between the classical results obtained using either the superposition approximation or the ab initio computed polarizability. The theoretical data reported in this work eliminate the main accuracy bottleneck of the development of optical pressure standard and are expected to facilitate further progress in the field of quantum thermal metrology

==> 3body_polar.f90 <==
module polarizability_2022
use ISO_C_BINDING
integer,parameter :: prec = kind(0.d0)

implicit none

private
public alpha_BO, alpha_sigma_BO
private shortRange , DID, induced2, SRF, TBF, disD, disID , atom_diatom
private sanity_check

! constants
real(prec),parameter :: ZERO = 0._prec
real(prec),parameter :: EXPTHR = -log(tiny(0._prec))
real(prec),parameter :: PI = 3.1415926535897932384626433832795_prec

! parameters and summation limits for the fit of the three-body polarizability
integer,parameter :: ALPHA_L_MAX = 4
integer,parameter :: ALPHA_IJK_MIN = 0, ALPHA_IJK_MAX = 5, ALPHA_IJK_MAX_SUM = 7

! nonlinear parameters for the short-range contribution to the three-body polarizability
real(prec),parameter :: nl_paramsSR(3,ALPHA_L_MAX) = reshape([ &
     2.996589136e-02_prec,  5.953009226e-01_prec,  7.588643083e-01_prec, &
     1.955446846e+00_prec,  9.723445208e-01_prec,  1.339446449e-01_prec, &
     1.692990474e+00_prec,  4.187651774e+00_prec,  7.721218404e-01_prec, &
     3.772126177e+00_prec,  4.026251008e-01_prec,  1.458910508e-03_prec  &
     ],[3,ALPHA_L_MAX])
! linear parameters for the short-range contribution to the three-body polarizability
real(prec),parameter :: l_paramsSR(112) = [ &
     3.053309671e+01_prec, -1.741553198e+01_prec,  2.975343752e+00_prec, &
    -3.826007685e-01_prec,  1.843897405e-02_prec, -5.040140058e-04_prec, &
     1.141518897e+00_prec, -1.289769452e-01_prec,  1.143795110e-02_prec, &
    -1.059868649e-04_prec, -4.803416897e-05_prec,  5.164380920e-03_prec, &
    -6.594522192e-04_prec,  5.085925896e-05_prec,  3.112778114e-06_prec, &
     1.737425296e-05_prec, -3.419233848e-06_prec,  5.246217680e-03_prec, &
    -2.502286498e-03_prec,  8.238111224e-04_prec, -5.426030066e-05_prec, &
     3.188735386e-06_prec, -3.905132874e-04_prec,  2.437086527e-05_prec, &
    -2.792503798e-06_prec,  6.271372543e-07_prec, -9.247112909e-07_prec, &
    -2.765040631e-08_prec, -1.730822517e+03_prec,  6.835603396e+02_prec, &
    -2.261828853e+02_prec,  5.325496048e+01_prec, -7.798515986e+00_prec, &
     3.917850517e-01_prec, -8.856708423e+01_prec,  2.149085856e+01_prec, &
     5.882667305e-01_prec,  4.001510189e-01_prec, -5.011971804e-02_prec, &
     1.584905775e+00_prec, -1.387954508e+00_prec,  1.281439042e-01_prec, &
     2.940342967e-04_prec,  1.312510337e-02_prec, -2.783425544e-03_prec, &
     9.224494751e+01_prec, -4.466992904e+01_prec,  6.643000082e+00_prec, &
    -4.128348140e-01_prec,  9.655588260e-03_prec,  1.235223454e+00_prec, &
    -9.587486099e-02_prec, -8.729318089e-03_prec,  4.852406945e-03_prec, &
    -2.773323156e-01_prec,  2.678390841e-02_prec,  1.927124062e+03_prec, &
     6.501918416e+03_prec, -1.988133825e+03_prec,  1.715905409e+05_prec, &
    -5.521110078e+04_prec, -1.617941410e+04_prec,  0.000000000e+00_prec, &
     0.000000000e+00_prec, -2.940083115e+05_prec,  1.482167433e+05_prec, &
    -9.221076038e+02_prec,  0.000000000e+00_prec,  0.000000000e+00_prec, &
    -2.055223781e+04_prec,  2.107409200e+03_prec, -1.158115796e+04_prec, &
     3.845614851e+02_prec,  0.000000000e+00_prec,  0.000000000e+00_prec, &
     3.215366356e+04_prec,  9.957141255e+03_prec,  9.728778728e+02_prec, &
     1.692046950e+05_prec, -6.174433185e+04_prec, -1.808687752e+04_prec, &
     2.647105161e+04_prec, -5.516087637e+04_prec,  1.506895176e+04_prec, &
    -2.363098526e+02_prec, -3.761086219e+02_prec, -3.222152289e+02_prec, &
     1.209143121e+02_prec, -1.332819184e+01_prec,  4.475556435e-01_prec, &
     5.133571906e+02_prec, -1.574895682e+02_prec,  1.280329618e+01_prec, &
     1.478559388e-01_prec, -2.278636791e-02_prec,  4.131089693e+00_prec, &
    -7.872824939e-01_prec,  1.036479379e-02_prec,  5.085652993e-04_prec, &
     1.755419359e-02_prec, -5.624278992e-04_prec,  8.513309122e+00_prec, &
    -1.785201290e+00_prec,  4.158103973e-01_prec, -2.344074963e-02_prec, &
    -2.478558319e-03_prec, -3.059874967e-01_prec,  2.199794162e-02_prec, &
     6.284062601e-03_prec, -3.813282850e-03_prec,  9.963712187e-04_prec, &
    -2.037230250e-04_prec &
     ]
! nonlinear parameters for the long-range contribution to the three-body polarizability
real(prec),parameter :: nl_paramsLR(8) = [ &
     1.459428026_prec    ,  1.05693995_prec     ,  7.242348145_prec    , &
     8.29112141_prec     ,  0.8287319017_prec   ,  8.036633957_prec    , &
     0.8636285489_prec   ,  0.7932842019_prec    &
     ]
! linear parameters for the long-range contribution to the three-body polarizability     
real(prec),parameter :: l_paramsLR(9) = [ &
     2.6464_prec         ,  2.3391_prec         ,  3.6604_prec         , &
     3.6604_prec         , 27.258_prec          , 11.6423_prec         , &
   -11.74908196_prec     ,  3.721192397_prec    , -0.2916483584_prec     &
     ]

! parameters and summation limits for the uncertainty fit
integer,parameter :: SIGMA_L_MAX = 2
integer,parameter :: SIGMA_IJK_MIN = 1, SIGMA_IJK_MAX = 4, SIGMA_IJK_MAX_SUM = 8

real(prec),parameter :: nl_paramsSigma2(3,SIGMA_L_MAX) = reshape([ &
     1.361468492_prec   ,   0.6682488037_prec   ,  0.8789534419_prec,&
     0.02338275781_prec ,   1.387001151_prec    ,  2.371285461_prec &
     ],[3,SIGMA_L_MAX])
real(prec),parameter :: l_paramsSigma2(26) = [ &
    -3.8004494154_prec    ,  0.95168708525_prec  ,  -3.9674459968_prec        , &
    -0.0103585144388_prec ,  4.9996010251_prec   ,  -0.24133991497_prec       , &
     0.23723898066_prec   , -0.21893100999_prec  ,  -0.00089884990173_prec    , &
    -0.043978765468_prec  , -0.0053702910052_prec,  -0.016408299842000002_prec, &
     0.018465589472_prec  , 30.01737508_prec     , -40.578297804_prec         , &
     24.680402582_prec    , -5.8576441187_prec   ,   0.13340610074_prec       , &
    -1.1192218422_prec    ,  0.63021901855_prec  ,  -0.084027448626_prec      , &
    -0.060727602188_prec  ,  0.26403143338_prec  ,  -0.23637480691_prec       , &
     0.056506444566_prec  ,  0.032970883154_prec &
     ]

contains

!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------

function alpha_BO(R12,R23,R31) bind(C)
! total polarizability
! as a sum of short range and long range contributions
!
! R12,R23,R31 interatomic distances in bohr
! alpha_BO    three-body polarizability in atomic units
implicit none
real(prec) :: alpha_BO
real(prec),intent(in) :: R12,R23,R31
real(prec) :: sr,lr,atDiat

sr = shortRange(R12,R23,R31)

lr = DID(R12,R23,R31) &
     + induced2(R12,R23,R31) &
     + SRF(R12,R23,R31) &
     + TBF(R12,R23,R31) &
     + disD(R12,R23,R31) &
     + disID(R12,R23,R31)

atDiat = atom_diatom(R12,R23,R31)

alpha_BO = sr + lr + atDiat

end function alpha_BO

function alpha_sigma_BO(R12,R23,R31)  bind(C)
! calculated fit of the uncertainty due to the
! extrapolation to CBS and missing higher excitations
!
! R12,R23,R31       interatomic distances in bohr
! alpha_sigma_BO    uncertainty of the three-body polarizability in atomic units
implicit none
real(prec) :: alpha_sigma_BO
real(prec),intent(in) :: R12,R23,R31

alpha_sigma_BO = SR_general(R12,R23,R31,&
     SIGMA_L_MAX,SIGMA_IJK_MIN,SIGMA_IJK_MAX,SIGMA_IJK_MAX_SUM,&
     nl_paramsSigma2,l_paramsSigma2)

end function alpha_sigma_BO

!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------

function shortRange(R12,R23,R31) bind(C)
! calculates the contribution of the short-range contributions to the 
! three-body polarizability
implicit none
real(prec) :: shortRange
real(prec),intent(in) :: R12,R23,R31

shortRange = SR_general(R12,R23,R31,&
     ALPHA_L_MAX,ALPHA_IJK_MIN,ALPHA_IJK_MAX,ALPHA_IJK_MAX_SUM,&
     nl_paramsSR,l_paramsSR)

end function shortRange

function SR_general(R12,R23,R31,&
     L_MAX,IJK_MIN,IJK_MAX,IJK_MAX_SUM,nl_params,l_params) result(val)
! short range contribution
! SR = \sum_{l=1..L_MAX; IJK_MIN<=i<=j<=k<=IJK_MAX}
!       exp(-a(l)*R_{12} -b(l)*R_{23} -c(l)*R_{31}) * (R_{12}^i * R_{23}^j * R_{31}^k)
!    + 5 symmetrized contribusions
implicit none
real(prec) :: val
real(prec),intent(in) :: R12,R23,R31
integer,intent(in) :: L_MAX,IJK_MIN,IJK_MAX,IJK_MAX_SUM
real(prec),intent(in) :: nl_params(3,L_MAX),l_params(*)
real(prec) :: R(3),tmp_R(3,IJK_MIN:IJK_MAX),tmp_exp(3,3),tmp(3,3)
integer :: l,i,j,k,ijk,nlx,lx

val = 0._prec

R(1) = R12
R(2) = R23
R(3) = R31

tmp_R(:,IJK_MIN) = R**IJK_MIN
do ijk=IJK_MIN+1,IJK_MAX
   tmp_R(:,ijk) = tmp_R(:,ijk-1) * R
enddo

lx = 0
do l=1,L_MAX

   do nlx=1,3
      tmp_exp(:,nlx) = exp( -nl_params(nlx,l) * R ) ! exp(-nlx*r)
   enddo

   do i=IJK_MIN,IJK_MAX

      tmp(:,1) = tmp_R(:,i)*tmp_exp(:,1) ! r^i * exp(-nl1*r)

      do j=i,IJK_MAX

         tmp(:,2) = tmp_R(:,j)*tmp_exp(:,2) ! r^j * exp(-nl2*r)

         do k=j,min(IJK_MAX,IJK_MAX_SUM-i-j)

            tmp(:,3) = tmp_R(:,k)*tmp_exp(:,3) ! r^k * e^(-nl3*r)

            lx = lx + 1
            val = val + l_params(lx) * &
                 ( tmp(1,1)*tmp(2,2)*tmp(3,3) &
                 + tmp(2,1)*tmp(1,2)*tmp(3,3) &
                 + tmp(3,1)*tmp(1,2)*tmp(2,3) &
                 + tmp(1,1)*tmp(3,2)*tmp(2,3) &
                 + tmp(2,1)*tmp(3,2)*tmp(1,3) &
                 + tmp(3,1)*tmp(2,2)*tmp(1,3) )

         enddo

      enddo

   enddo

enddo

end function SR_general

!-------------------------------------------------------------------------------

function DID(R12,R23,R31) bind(C)
! asymptotical first term in second order i.e. DID term
! 2 * Z1 * [P_2(\cos{\theta_1} {R_{12}^{-3}R_{31}^{-3}*TT(4,\eta1*R_{12})*TT(4,\eta1*R_{31})  + symmetric contributions]
implicit none
real(prec) :: DID
real(prec),intent(in) :: R12,R23,R31
real(prec) :: Z1,eta1,c1,c2,c3
real(prec) :: val12,val23,val31

DID = 0._prec

Z1   = l_paramsLR(1)
eta1 = nl_paramsLR(1)

call angles(R12,R23,R31,c1,c2,c3)

val12 = dampTT(4,eta1*R12)/R12**3
val23 = dampTT(4,eta1*R23)/R23**3
val31 = dampTT(4,eta1*R31)/R31**3

DID = DID + 2*legendre(2,c1)*val31*val12
DID = DID + 2*legendre(2,c2)*val12*val23
DID = DID + 2*legendre(2,c3)*val23*val31

DID = (2*Z1)*DID

end function DID

function induced2(R12,R23,R31) bind(C)
! second term in second order
! 10 * Z2 * [P_2(\cos{\theta_1} {R_{12}^{-4}R_{31}^{-4}*TT(5,\eta2*R_{12})*TT(5,\eta2*R_{31}) + symmetric contributions]
implicit none
real(prec) :: induced2
real(prec),intent(in) :: R12,R23,R31
real(prec) :: Z2,eta2,c1,c2,c3
real(prec) :: val12,val23,val31

induced2 = 0._prec

Z2   = l_paramsLR(2)
eta2 = nl_paramsLR(2)

call angles(R12,R23,R31,c1,c2,c3)

val12 = dampTT(5,eta2*R12)/R12**4
val23 = dampTT(5,eta2*R23)/R23**4
val31 = dampTT(5,eta2*R31)/R31**4

induced2 = induced2 + 2*legendre(3,c1)*val31*val12
induced2 = induced2 + 2*legendre(3,c2)*val12*val23
induced2 = induced2 + 2*legendre(3,c3)*val23*val31

induced2 = (10*Z2)*induced2

end function induced2

function SRF(R12,R23,R31) bind(C)
! SRF term in third order
! -6*Z3 * (1+3\cos{\theta_1}\cos{\theta_2}\cos{\theta_3})}{R_{12}^{-3}R_{23}^{-3}R_{31}^{-3}
!       *TT(4,\eta3*R_{12})*TT(4,\eta3*R_{23})*TT(4,\eta3*R_{31})
implicit none
real(prec) :: SRF
real(prec),intent(in) :: R12,R23,R31
real(prec) :: Z3,eta3,c1,c2,c3
real(prec) :: val12,val23,val31

SRF = 0._prec

Z3   = l_paramsLR(3)
eta3 = nl_paramsLR(3)

call angles(R12,R23,R31,c1,c2,c3)

val12 = dampTT(4,eta3*R12)/R12**3
val23 = dampTT(4,eta3*R23)/R23**3
val31 = dampTT(4,eta3*R31)/R31**3

SRF = SRF + (1+3*c1*c2*c3)*val12*val23*val31

SRF = (-6*Z3)*SRF

end function SRF

function TBF(R12,R23,R31) bind(C)
! TBF term in third order
! 4*Z4 * P_2(\cos{\theta_2})}{R_{12}^{3}R_{31}^{6}*TT(4,\eta4*R_{12})*TT(7,\eta4*R_{31}) + symmetric contributions
implicit none
real(prec) :: TBF
real(prec),intent(in) :: R12,R23,R31
real(prec) :: Z4,eta4,c1,c2,c3
real(prec) :: val12a,val23a,val31a
real(prec) :: val12b,val23b,val31b

TBF = 0._prec

Z4   = l_paramsLR(4)
eta4 = nl_paramsLR(4)

call angles(R12,R23,R31,c1,c2,c3)

val12a = dampTT(4,eta4*R12)/R12**3
val23a = dampTT(4,eta4*R23)/R23**3
val31a = dampTT(4,eta4*R31)/R31**3

val12b = dampTT(7,eta4*R12)/R12**6
val23b = dampTT(7,eta4*R23)/R23**6
val31b = dampTT(7,eta4*R31)/R31**6

TBF = TBF + legendre(2,c1)*(val31a*val12b + val31b*val12a)
TBF = TBF + legendre(2,c2)*(val12a*val23b + val12b*val23a)
TBF = TBF + legendre(2,c3)*(val23a*val31b + val23b*val31a)

TBF = (4*Z4)*TBF

end function TBF

function disD(R12,R23,R31) bind(C)
! third order dispersion term
! -6/\pi*Z5 * (1+3\cos{\theta_1}\cos{\theta_2}\cos{\theta_3})R_{12}^{-3}R_{23}^{-3}R_{31}^{-3}
!       *TT(4,\eta5*R_{12})*TT(4,\eta5*R_{23})*TT(4,\eta5*R_{31})
implicit none
real(prec) :: disD
real(prec),intent(in) :: R12,R23,R31
real(prec) :: Z5,eta5,c1,c2,c3
real(prec) :: val12,val23,val31

disD = 0._prec

Z5   = l_paramsLR(5)
eta5 = nl_paramsLR(5)

call angles(R12,R23,R31,c1,c2,c3)

val12 = dampTT(4,eta5*R12)/R12**3
val23 = dampTT(4,eta5*R23)/R23**3
val31 = dampTT(4,eta5*R31)/R31**3

disD = disD + (1+3*c1*c2*c3)*val12*val23*val31

disD = (-6/PI*Z5)*disD

end function disD

function disID(R12,R23,R31) bind(C)
! third order induction-dispersion term
! +4/\pi*Z6 *  P_2(\cos{\theta_1})R_{12}^{-3}R_{31}^{-6}*TT(4,\eta5*R_{12})*TT(7,\eta5*R_{31})
implicit none
real(prec) :: disID
real(prec),intent(in) :: R12,R23,R31
real(prec) :: Z6,eta6,c1,c2,c3
real(prec) :: val12a,val23a,val31a
real(prec) :: val12b,val23b,val31b

disID = 0._prec

Z6   = l_paramsLR(6)
eta6 = nl_paramsLR(6)

call angles(R12,R23,R31,c1,c2,c3)

val12a = dampTT(4,eta6*R12)/R12**3
val23a = dampTT(4,eta6*R23)/R23**3
val31a = dampTT(4,eta6*R31)/R31**3

val12b = dampTT(7,eta6*R12)/R12**6
val23b = dampTT(7,eta6*R23)/R23**6
val31b = dampTT(7,eta6*R31)/R31**6

disID = disID + legendre(2,c1)*(val31a*val12b + val31b*val12a)
disID = disID + legendre(2,c2)*(val12a*val23b + val12b*val23a)
disID = disID + legendre(2,c3)*(val23a*val31b + val23b*val31a)

disID = (4/PI*Z6)*disID

end function disID

!-------------------------------------------------------------------------------

function atom_diatom(R12,R23,R31) bind(C)
! leading term of atom-diatom term R^{-3}
! dimer anisotrophy is expanded only in polynomial of dimer 'bond' times the exponential
!  P2(\cos(\theta)exp^{-\eta7*r}R^{-3}*TT(4,\eta8*R) + symmetric contributions
implicit none
real(prec) :: atom_diatom
real(prec),intent(in) :: R12,R23,R31
real(prec) :: C0,C1,C2,eta7,eta8

atom_diatom = 0._prec

C0   = l_paramsLR(7)
C1   = l_paramsLR(8)
C2   = l_paramsLR(9)
eta7 = nl_paramsLR(7)
eta8 = nl_paramsLR(8)

atom_diatom = atom_diatom + jacobi(R12,R23,R31)
atom_diatom = atom_diatom + jacobi(R23,R31,R12)
atom_diatom = atom_diatom + jacobi(R31,R12,R23)

contains

  function jacobi(R12,R23,R31)
  ! calculate jacobi coordinates for the given triangle defined by three sides
  implicit none
  real(prec) :: jacobi
  real(prec),intent(in) :: R12,R23,R31
  real(prec) :: smallR,largeR,costheta

  smallR = R12
  largeR = 0.5_prec * sqrt( 2*( R31**2 + R23**2 ) - smallR**2)

  if(largeR>0) then

     costheta = ( R31**2 - R23**2 )/(2*smallR*largeR)
     costheta = sign(min(abs(costheta),1._prec),costheta)

     jacobi = legendre(2,costheta) * &
          ( (C0 + smallR*(C1 + smallR*C2))*exp(-eta7*smallR) ) * &
          ( dampTT(4,eta8*largeR)/largeR**3 )

  else

     jacobi = 0._prec

  endif

  end function jacobi

end function atom_diatom

!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------
! auxiliarry supporting functions
!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------

subroutine angles(R12,R23,R31,c1,c2,c3)
! calculated angles of the triangle from sides
implicit none
real(prec),intent(in) :: R12,R23,R31
real(prec),intent(out) :: c1,c2,c3

c1 = law_of_cosines( R31,R12 , R23 )
c2 = law_of_cosines( R12,R23 , R31 )
c3 = law_of_cosines( R23,R31 , R12 )

contains

  function law_of_cosines(a,b,c) result(cos_ab)
  ! calculate the cosine of the angle between sides a and b
  implicit none
  real(prec) :: cos_ab
  real(prec),intent(in) :: a,b,c
  cos_ab = (a**2+b**2-c**2)/(2*a*b)
  cos_ab = sign(min(abs(cos_ab),1._prec),cos_ab)
  end function law_of_cosines

end subroutine angles

function legendre(n,x)
! legendre polynomials
implicit none
real(prec) :: legendre
integer,intent(in) :: n
real(prec),intent(in) :: x

select case(n)
case(0)
   legendre = 1._prec
case(1)
   legendre = x
case(2)
   legendre = 1.5_prec*x**2 - 0.5_prec
case(3)
   legendre = (2.5_prec*x**2 - 1.5_prec)*x
case(4)
   legendre = (4.375_prec*x**2 - 3.750_prec)*x**2 + 0.375_prec
case default
   write(*,*) "Higher Legendre polynomials not implemented"
   stop
end select

end function legendre

function dampTT(n,x)
! Tang-Toennies damping function
!
! dampTT(n,x) = 1 - exp(-x) sum_{i=0}^{n} x^i/i!
!
!             = exp(-x) sum_{i=n+1}^{infty} x^i/i!
! To achieve the higher accuracy, the functions switches 
! between different implementations
implicit none
real(prec) :: dampTT
integer,intent(in) :: n
real(prec),intent(in) :: x
real(prec) :: term,suma
integer,parameter :: extra1=100
real(prec),parameter :: limit1(0:16) = (/&
     0.10536052_prec,&
     0.53181161_prec, 1.1020653_prec, 1.7447696_prec, 2.4325910_prec,&
     3.1518980_prec , 3.8947668_prec, 4.6561182_prec, 5.4324681_prec,&
     6.2213046_prec , 7.0207466_prec, 7.8293420_prec, 8.6459425_prec,&
     9.4696212_prec ,10.299617_prec ,11.135297_prec ,11.976127_prec  /)
real(prec),parameter :: limit2(0:16) = (/&
      78.325631_prec,&
      82.753509_prec, 86.577667_prec, 90.069092_prec, 93.335700_prec,&
      96.435150_prec, 99.403064_prec,102.26349_prec ,105.03367_prec ,&
     107.72650_prec ,110.35199_prec ,112.91807_prec ,115.43118_prec ,&
     117.89665_prec ,120.31895_prec ,122.70185_prec ,125.04860_prec  /)
integer :: i
if(x<limit1(n)) then
   term = 1._prec
   do i=1,n
      term = term*x/i
   enddo
   suma = 0._prec
   do i=n+1,2*n+extra1
      term = term*x/i
      if(abs(term)<spacing(suma)) exit
      suma = suma + term
   enddo
   dampTT = exp(-x)*suma
elseif(x<limit2(n)) then
   term = 1._prec
   suma = 1._prec
   do i=1,n
      term = term*x/i
      suma = suma + term
   enddo
   dampTT = 1._prec - exp(-x)*suma
else
   dampTT = 1._prec
endif
end function dampTT


end module polarizability_2022


